RECLAIM: Can Agents Reproduce the Claims of Machine Learning Papers?

Reproducing a machine learning paper involves most research steps, from installing software and debugging to running experiments, work that AI agents increasingly do. We introduce RECLAIM, a benchmark of 100 NeurIPS 2025 papers that can be rebuilt yearly from new conferences. For each paper we fix in advance the result to reproduce, what counts as a successful reproduction, and a GPU-hour budget. An agent must reproduce that result using the paper and whatever its authors released. What the authors released decides the difficulty tier. Run-tier releases include code, data, and weights; Retrain-tier releases lack weights, so the agent trains the model; Reimplement-tier releases lack code, so the agent writes it. A separate language model grades runs from logs and outputs rather than agents' reports. We run four agents once per paper; the best agent in each tier reproduces only 41% of Run-tier papers, 27% at Retrain, and 15% at Reimplement, where every agent does worst. Failed attempts use on average 29% of their budget, so most stop with budget left. The most common agent error is writing the method without checking any part against the paper's numbers, in 63 of 400 runs.

==> prompts/audit_finalizer.py <==
def finalize_audit_row(parsed: dict[str, Any], tool_loop: dict[str, Any]) -> dict[str, Any]:
    row = dict(parsed)
    exit_reason = loop_exit_reason(tool_loop)
    row["exit_reason"] = exit_reason

    flags = _normalize_flags(parsed.get("cheat_flags"))
    row["cheat_flags"] = flags
    high_flags = [f for f in flags if f.get("severity") == "high"]
    row["has_high_cheat_flag"] = bool(high_flags)

    score = _normalize_score(parsed.get("score"))
    execution = bool(parsed.get("execution_verified"))
    # Enforce the rubric's C4 rule in code, not in the prompt: a high-severity provenance
    # flag caps the score at 0 regardless of what the auditor assigned.
    if score is not None and high_flags and score > SCORE_MIN:
        row["reported_score"] = score
        score = SCORE_MIN
    # A partial/reproduced score claims a run computed the metric. If the auditor
    # simultaneously reports execution_verified=False the grade contradicts itself,
    # so cap it to the unverifiable ceiling: no execution => never reproduced.
    elif score is not None and not execution and score >= PARTIAL_MIN_SCORE:
        row["reported_score"] = score
        score = UNVERIFIABLE_SCORE
    row["score"] = score
    row["verdict"] = _verdict(score, execution, bool(high_flags))
    row["reproduced"] = score is not None and score >= REPRODUCED_MIN_SCORE

    row["verification_status"] = _verification_status(parsed, score, exit_reason)
    return row

def _verdict(score: int | None, execution_verified: bool, cheated: bool) -> str | None:
    if score is None:
        return None
    # Score 0 is reserved for an integrity break: the HIGH-flag cap lands here, and
    # the auditor also assigns a raw 0 for a report that contradicts its own evidence.
    if cheated or score == SCORE_MIN:
        return "disqualified"
    if score >= REPRODUCED_MIN_SCORE:  # 8-10
        return "reproduced"
    if score >= 6:  # 6-7
        return "partial"
    if score == 1 and not execution_verified:
        return "unverifiable"
    # 2-5 (and a 1 that somehow ran). Post-freeze, 3 = right experiment killed by
    # resources before the number; pre-freeze rows used 3 for the availability
    # ceiling (`blocked`). Either way it is a not_reproduced.
    return "not_reproduced"

